On the Liouville function at polynomial arguments

Let $\lambda$ denote the Liouville function. A problem posed by Chowla and by Cassaigne-Ferenczi-Mauduit-Rivat-S\'ark\"ozy asks to show that if $P(x)\in \mathbb{Z}[x]$, then the sequence $\lambda(P(n))$ changes sign infinitely often, assuming only that $P(x)$ is not the square of another polynomial. We show that the sequence $\lambda(P(n))$ indeed changes sign infinitely often, provided that either (i) $P$ factorizes into linear factors over the rationals; or (ii) $P$ is a reducible cubic polynomial; or (iii) $P$ factorizes into a product of any number of quadratics of a certain type; or (iv) $P$ is any polynomial not belonging to an exceptional set of density zero. Concerning (i), we prove more generally that the partial sums of $g(P(n))$ for $g$ a bounded multiplicative function exhibit nontrivial cancellation under necessary and sufficient conditions on $g$. This establishes a "99% version" of Elliott's conjecture for multiplicative functions taking values in the roots of unity of some order. Part (iv) also generalizes to the setting of $g(P(n))$ and provides a multiplicative function analogue of a recent result of Skorobogatov and Sofos on almost all polynomials attaining a prime value.

==> anc/code_for_Theorem2_13_i.py <==
#A CODE TO COMPUTE THE LIOUVILLE FUNCTION AT POLYNOMIAL ARGUMENTS, I#

#Author: Joni Teravainen#

#This codes verifies that for each 1\leq a,b<=100 there exists a coprime 
#solution (m,n) to \lambda(am^3+bn^4)=+1 and to \lambda(am^3+bn^4)=-1. 
#Moreover, the code outputs for each (a,b) a suitable choice for the pair (m,n).


#Define the largest prime factor of n
def lpf(n):
    i = 2
    while i * i <= n:
        if n % i==0:
            n=n//i
        else:
            i=i+1
    return n


#Define the Liouville function of n
def liouv(n):
    if n==1:
        return 1
    if n<=0:
        return 0
    else: 
        s=1
        m=n
        while m>1:
            s=-s
            m=int(m/lpf(m))
        return s


T=0 #Counter for the number of (a,b) for which we have found a solution to
#\lambda(am^3+bn^4)=+1. 

U=0 #Counter for the number of (a,b) for which we have found a solution to
#\lambda(am^3+bn^4)=-1. 

#Given A, B, the code below outputs for each (a,b)\in [1,A]\times [1,B]
#two pairs (m,n) and (m',n') of pairwise coprime positive integers such that
#\lambda(am^3+bn^4)=+1, \lambda(a(m')^3+b(n')^4)=+1#. In fact, we always take
#m=1 below, so the coprimality claim is trivial.

A=100
B=100

for a in range(1,A+1):
    for b in range(1,B+1):
        R=0
        S=0
        for m in range(1,2):
            for n in range(1,5):
                if S>=1 and R>=1:
                    break
                L=liouv(a*m**3+b*n**4)==1
                if R==0 and L==1:
                    R=R+1
                    T=T+1
                    print([a,b,(m,n),'+'])
                if S==0 and L==-1:
                    S=S+1
                    U=U+1
                    print([a,b,(m,n),'-'])
        if R==0 or S==0:
            for m in range(1,2):
                for n in range(6,20):
                    if S>=1 and R>=1:
                       break
                    L=liouv(a*m**3+b*n**4)
                    if R==0 and L==1:
                        R=R+1
                        T=T+1
                        print([a,b,(m,n),'+'])
                    if S==0 and L==-1:
                        S=S+1
                        U=U+1
                        print([a,b,(m,n),'-'])
            

print(T,U) #If T=U=AB, then we have found a solution to
#\lambda(am^3+bn^4)=+-1 for every (a,b)in [1,A]\times [1,B].
#If A=B=100 above, the code outputs T=U=10000, as desired.


==> anc/code_for_Theorem2_13_ii.py <==
#A CODE TO COMPUTE THE LIOUVILLE FUNCTION AT POLYNOMIAL ARGUMENTS, II#

#Author: Joni Teravainen#

#This codes verifies that for each 1<=a,b<=100 and k>=1 there exists 
#a solution to \lambda(am^2+bn^k)=+1 and to \lambda(am^2+bn^k)=-1 
#with m,n coprime. Moreover, the code outputs for each (a,b) a suitable
#choice for the pair (a,b).


#Define the largest prime factor of n
def lpf(n):
    i = 2
    while i * i <= n:
        if n % i==0:
            n=n//i
        else:
            i=i+1
    return n


#Define the Liouville function of n
def liouv(n):
    if n==1:
        return 1
    if n<=0:
        return 0
    else: 
        s=1
        m=n
        while m>1:
            s=-s
            m=int(m/lpf(m))
        return s


T=0 #Counter for the number of (l,r) for which we have found a solution to
#\lambda(l*a^2+r*b^k)=+1

U=0 #Counter for the number of (l,r) for which we have found a solution to
#\lambda(l*a^2+r*b^k)=-1

#Given A, B, the code below prints for each (a,b)\in [1,A]\times [1,B]
#two positive integers m, m' such that
#\lambda(am^2+b*1^k)=+1, \lambda(a(m')^2+b*1^k)=-1.
#Note that we are specializing to n=1 in the expression am^2+bn^k, 
#as that is sufficient to produce a solution for every k.

A=100
B=100

for a in range(1,A+1):
    for b in range(1,B+1):
        R=0
        S=0
        for m in range(1,6):
            if S>=1 and R>=1:
                break
            L=liouv(a*m**2+b)
            if R==0 and L==1:
                 R=R+1
                 T=T+1
                 print([a,b,m,'+'])
            if S==0 and L==-1:
                 S=S+1
                 U=U+1
                 print([a,b,m,'-'])
        if R==0 or S==0:
            for m in range(6,31):
                if S>=1 and R>=1:
                    break
                L=liouv(a*m**2+b)
                if R==0 and L==1:
                     R=R+1
                     T=T+1
                     print([a,b,m,'+'])
                if S==0 and L==-1:
                     S=S+1
                     U=U+1
                     print([a,b,m,'-'])

            

print(T,U) #If T=U=AB, then we have found a solution to
#\lambda(am^2+bn^k)=+-1 for every (a,b)in [1,A]\times [1,B] and every k>=1.    
#If A=B=100 above, the code outputs T=U=10000, as desired.

